Two- and Three-Particle Complexes with Logarithmic Interaction: Compact Wave Functions for Two-Dimensional Excitons and Trions

Assuming a logarithmic interaction between constituent particles, compact and locally accurate wave functions that describe bound states of the two-particle neutral and three-particle charged complexes in two dimensions are designed. Prime examples of these complexes are excitons and trions that appear in monolayers of Transition-Metal DichalCogenides (TMDCs). In the case of excitons, these wave functions led to 5-6 correct decimal digits in the energy and the diamagnetic shifts. In addition, it is demonstrated that they can be used as zero-order approximations to study magnetoexcitons via perturbation theory in powers of the magnetic field strength. For the trion, making a comparison with experimental data for concrete TMDCs, we established that the logarithmic potential leads to binding energies $\lesssim 25\%$ greater than experimental ones. Finally, the structure of the wave function at small distances is established for excitons whose carriers interact via the Rytova-Keldysh potential.

==> Convergence.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46390,       1150]
NotebookOptionsPosition[     43801,       1096]
NotebookOutlinePosition[     44195,       1112]
CellTagsIndexPosition[     44152,       1109]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"E1", "=", 
    RowBox[{"{", 
     RowBox[{
     "2.8880415089592634491274673146565094957800169381295714573339189262442190\
379628826463290209580335055710031283942396790440883170939556165209954936941936\
12828547677451980213944715965157742091645", ",", 
      "1.340451113767919329922308984264374381495369688442878304496518911970041\
015263644628959147840138859417233267828534021497221292732827878560362273895804\
906506811051308598490594589254967776170975", ",", 
      "0.179935451972767731820297113755031391139454338490007779720325766210993\
916736386889224350376219551841011583710781555578579058793088470720595506066306\
4924263893760199497636605755775996576628305"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E2", "=", 
    RowBox[{"{", 
     RowBox[{
     "12.455531898899239484903178300686141195938477767353151981985116088504316\
173952118410068030877803811996919245447496309778189185562944844716108786375450\
472895041535143044638276730543433095", ",", 
      "4.437885864493930152080587486817432888136420603945772130469422811699423\
249121089304525912575614229851962443287982246593442756346681114544378901111829\
4104139337261932408942597755617487264", ",", 
      "2.553877404337452707908154123509219571892181698236775507058553939109090\
683410479417155482471235159305737746090444699157109697730478205223160930507329\
5810426439241280425239700115776882105", ",", 
      "1.853285465544945300818498985794657108177449217881201439365557090604857\
137419926280059174011689349305762439591202705339357517018346543272452176905145\
0741701979395886397002391874690901771", ",", 
      "1.314693257176409620500377456682191672159564689839054982187218243602464\
440223879790110006199604285367365274987557405866544242220613479002047234241519\
0671928129428667680771970179150493012", ",", 
      "0.179935430585240015310929969849259775756446515082293831051984627200228\
906687234615550779070544618905365023640229763304891602275515549836031579358026\
84053785123113932034396124605208422117"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E3", "=", 
    RowBox[{"{", 
     RowBox[{
     "58.161277216437477251823507174570998876479437605546398790155629762385396\
894967991869823081014917830971196333649329077952589472665252066111342258588981\
50926778731669668989943076410206", ",", 
      "17.09913609439939017825209423489788982950939644296219439654018760645017\
893549531648116429578507665947057852242668832147530089486420101792071486020192\
1916512922625991278625111974499047", ",", 
      "8.124390640659626149541458833286421037902473075908494592891752251821081\
386352890740836560576934320983236937637169889746620541109271703703330059292444\
522896474131534968184021727003828", ",", 
      "4.862369507975441549077679831918700047132411241970892307182181602173966\
817726914139073627298441933494726461070084475430856450226663976051499215644265\
9124304829239804335883647110490116", ",", 
      "3.369464654678709686977742448157548216045769203671153164479226071667945\
520597788399849968766085662550701471911466668383505975261684783044502511245852\
4876473112193982750946858301233279", ",", 
      "2.604158503639609860425720268816522416346249023581689681378550328816352\
053115496257219600571848616839179978990405703330401562466139949462045933078549\
9491260172183527138373249412697953", ",", 
      "2.183546389418880364498631515884771246218015903741451979956175509939163\
581688232378321690787026738355819958139117208575369162527039442600580153734094\
4711380679399796273057723589253405", ",", 
      "1.830675679872064420815828149377429048229380491691958934004258524815322\
315907377729039228497904331286666606018981799403362907213424434973855499001660\
3523390349401245136015486075204571", ",", 
      "1.314677852952524054915218988352499810196412934824756230880832201386796\
802253607340636749694493001604401564896366801496626329748442780027790938661108\
2357634556315430428804153017261958", ",", 
      "0.179935410924564347706635837822345626116896354946717322654797593880450\
176031362111360571274774353037360754720450873384759086287750327504962162156192\
36713389048760726794307932842238386"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E4", "=", 
    RowBox[{"{", 
     RowBox[{
     "6.7588786073845426069146044413215689084927590577670461526238582751455555\
921485719610687521792018640723344560663397217012076714682809796784757625999211\
76495855299843234482104992", ",", 
      "4.933645886671800197393166686522063653774851715636583601334254528875450\
489415637159047213496765041472081223807711739351058162487114464897200465268407\
1478508832902557057736577968", ",", 
      "3.837725401174719841635030129106716306085509387246402588193676923279185\
117743424492001605419193793747993968406074488657345892402563436003226683802197\
5052194363016139004797001132", ",", 
      "3.151137189974118312227175387207791484532944319828406687681324721921458\
983766546000942060447316617092639271881587589791097877093458801277444707826927\
3227809075454661870176595941", ",", 
      "2.714741223980709218197787314866918391804864758759526043638738714721091\
741613949695455098229301720531558646686527882957955597632315393329247592702246\
6091664039599468238365554475", ",", 
      "2.428979947663891303978919054015165677808201788777547071263805275649426\
327487349879742987336224105875406974794340178543345080443909688909768325936731\
2202409461547647187138875331", ",", 
      "2.168942167167400098616240484674292980474937977727497870080292823661706\
220279498646727565636520926817800240824587009648197895277530369681885450005121\
8070507328662552066979172299", ",", 
      "1.830608852335997772437926155680259080076512164334376459567969378410167\
163669613034148928460924011539537208431144160900873314304077586697376904209129\
3979854747310120454364065617", ",", 
      "1.314677846321968559554289494434219470802246530126235170092649911990684\
246301059041123211017458934358382516374965652117840157274045268668010050438294\
6827271155060565353556298973", ",", 
      "0.179935401050889916278926837932280074700081473539953484978902863444278\
145432413470034698635319655659935607535675511061579575761208961401931966037660\
47290604339021297307466395388"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E5", "=", 
   RowBox[{"{", 
    RowBox[{
    "4.10372502000067841308766395665535664445690351193880295259907232084928340\
368244556809481440376854313542779926547519578306617738114506663243872916133458\
76729835463263826", ",", 
     "3.5300784397884803266368317844399741649357303018192123020568931325399332\
505642191656331674481954010713435281675970185000480653029367304046351866659853\
241449124650013617", ",", 
     "3.1223650839332798698794814202600889398987546629535025026222706038341744\
313897413633074019125431374498838810014692045591887542727446717106312161135802\
032515773738036775", ",", 
     "2.8355999059412663924954793249792966466388371312219912713264307230579730\
693229269046127974058064423234391655223504286249207689050805314238985434748869\
101075924397976556", ",", 
     "2.6258833922099396389201628884685574122119043097368737939591720963558448\
565256573462093168768179335020264043398580501670741581277690268683092450315562\
886449585972039402", ",", 
     "2.4210943465535899154744595997027739545903552392818003986620099605402173\
140908069492511076950647910310556613275441020832270655120799044447445318610715\
257634437728149546", ",", 
     "2.1688741727486624417185979532655734626315902358635322926001509921069355\
512092577141343121325815739911694707597600604111011969241929710435729767037077\
625120926204038164", ",", 
     "1.8306088397475512117826248368858370316721642677195434814195208909135894\
602502797852907169018700863672892340367759486196027069839269506362478077985480\
442971887885236844", ",", 
     "1.3146778460536112238022423584252699911271005915497812441277399719345268\
012582740137847428881626399142157062083675774743601836031878132979831896217579\
522992554269706079", ",", 
     "0.1799354003403438372771176636897517462312693418639311110589434068743692\
821060575170276747621332000986006586267946943083358630718632488279434663144203\
9444152518546760565"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.43161429108716902450539886786773987313714830461115808353785755788369337\
256203214285483774630488407210743359508082695078812647179196111811170024300514\
68743", ",", 
     "3.1582657362470516496202667684278596061648798159781391580448275858717694\
316143994744807374774308917555700062832214959231396641008358518094223053770839\
812573", ",", 
     "2.9543253571123151665781233794505618571747356590339905590525836157039420\
203957093247674957778632841611813105206924585469622794082831885475493555845186\
901878", ",", 
     "2.7910257111530455215875885098819484678862038057002960067797699813646337\
218607000497587238667164216767670320319945640429361118788979467466885565784382\
346638", ",", 
     "2.6222370405023590651687383605241213536345888333093313733618392931352167\
553384713984086742193918613750800937308362084174965869126301306395016148439947\
698735", ",", 
     "2.4210549850179920014021471594377830936753554690334591965362562908098905\
433060360563120145788356303935218415999803667464617646418171153563520303633392\
103123", ",", 
     "2.1688741460558820953248848917089980423986413143539140104847454242920933\
839124698536685200273393760516192043868957786120752405779543453591231340626120\
454454", ",", 
     "1.8306088397444490682507552687029301606540546667715573802992870463963904\
952340744091489096572065320636359509925484855138412783731518308672018230346512\
756342", ",", 
     "1.3146778460473675878356039840368488801710072884279363199435642638588062\
939614791210628002661578309427444522203916406880488953217124191111421087552449\
036917", ",", 
     "0.1799354003260197601679776045158660353651334466411530924783729194077669\
126773382705161818701939078857317345900753776681272561271560341828671035688912\
7343942"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.22033050793836494091496068563902963211111611949386071573845493689299402\
32098073863154909004873983222520959933422909912685025039397021779255772", ",",
      "3.067146283519741412158202991156569019321838240111776355865969128412968\
3298475340811074311237224278479229316256600861973566123664111639513162321", 
     ",", "2.93337451912760146491021886971306656794547044048880046101297322005\
42311140139207239689281317174524278241161186129544108527855672547972473540129"\
, ",", "2.\
789594455155440567251819698929414982285790999957383192801622661091804899269320\
0691371546930286450688488491147857879284878681995339703477428426", ",", 
     "2.6222209856641325004138939030153086556482606100745016799226897152949105\
002599557882658037666209140759750116903708656713581478680521202880058543", 
     ",", "2.42105496503518957016814566005109680892655931584896869052166278814\
81288440608957845810729953894883950509946009067820180221703278495395346353195"\
, ",", "2.\
168874146054584676435020497095188563391065186152380130943148551481324322470764\
4671462562658110328684136258085203825698731432611801643965632867", ",", 
     "1.8306088397444150320277496326661976410442395042787439795445309475863912\
220335842127437591086993505200052281074483229484070012322140111181415786", 
     ",", "1.31467784604731799475437679072286227699078368489114717544310065295\
108479554750707013340464727847262703434629177810287447057177131873948798487636\
", ",", "0.\
179935400325906117445760135621119070981325881929829499595578719702537111194470\
93938639813578886842234868390491154339037508522163510253104917287"}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.17274542208527069937502375434336455332881557790686168141122423637510398\
522909663997623305876998525752853078785519348835971081203", ",", 
     "3.0583480633888718120033833871218874183729744375205037926058325422445022\
5628534815762666426863031908562476556791336996632571814341", ",", 
     "2.9329059593458376931799373771560308373710283246955231894928049507228470\
3831638792161374960842362626119844280230021985353136447317", ",", 
     "2.7895894933396597547130647412606312892781753965524325083180395138921343\
6574076754117337314489199459639643731278885226861441974292", ",", 
     "2.6222209771050255820699841184142263223250228896075997380395684786809823\
2644715649685094036353777703801284372236285271995508084264", ",", 
     "2.4210549650336377809549363506647868552472048345669185378440750671599265\
8973144334703122110958398357468612391528079557115207772809", ",", 
     "2.1688741460545844118354951667709611003071249847381049102705313148721998\
9962275491280934352213169916234381535616870614513378868994", ",", 
     "1.8306088397444147858923916819523010536771636991911043771853959923103325\
8107301066225551901558496983987943926603924759152600959827", ",", 
     "1.3146778460473176362929439349791185369094593749525507020629138920372956\
9005845503457569384879057541291380351407005105281890082241", ",", 
     "0.1799354003259053196351306719956641949108048397263926271608920186037315\
29447608573021882535508707308236595802170810462004726255545"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E9", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.16959026020082931109861344579914869390046619878510448221269818912053695\
132860504909412585748403611560235667950", ",", 
     "3.0582221886903612686581717614799390371693257277176924655084102755397874\
6744903909815693072523686942402173570808", ",", 
     "2.9329047596991118009477467714387486981750963341920022760785208259649535\
2986328266432267727675769324595286315227", ",", 
     "2.7895894908864080668120236642369171185072180386519734455454815114909346\
7069097285415815968330080432859670651920", ",", 
     "2.6222209771042138115936487261458178095066728141957127691757262505522442\
4360252537665956257735988576508269820478", ",", 
     "2.4210549650336377578259164395605770431896142484380432151982828347380588\
9751530083372615508998963842445564740109", ",", 
     "2.1688741460545844113677472833971571206994940075633575222538141660222994\
3875197441874883946963486637372037405173", ",", 
     "1.8306088397444147852997476978376007343262865420046648318198229722685057\
1830157536694988647293895925903769324803", ",", 
     "1.3146778460473176354412525711543423297974753857656742325024219158125242\
25873213720104375312707733544474687493023", ",", 
     "0.1799354003259053177605830735252056972589195850549896519135961868752126\
32355194840893130039638483962693769894664"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E10", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.16956279372696676011796778117587337066732319321944352940165916106406289\
330846861778460236316", ",", 
     "3.0582219582442601111844360963818852551865089480219821164065763691518710\
6501188867855307994780", ",", 
     "2.9329047591890682511364119009143387105466641202333429796952791617293662\
8606187227328888160384", ",", 
     "2.7895894908861654512741271295450962315597514830078786031027062556901729\
7552964520245902834069", ",", 
     "2.6222209771042137945268000290034578177103510849774709569012736629522091\
6286433166910215069588", ",", 
     "2.4210549650336377578251178678669007377551730865455332116568105264890023\
5082289741131103856519", ",", 
     "2.1688741460545844113664363975914334631764351090312396731406024271923360\
2603523203539980943266", ",", 
     "1.8306088397444147852980756203321019223023387300104394679529572526663582\
4909857740520454107075", ",", 
     "1.3146778460473176354388479908213915294713401279416308769457697806251680\
5341039832886428029134", ",", 
     "0.1799354003259053177553481546785274775810455553015564552157546942550983\
85116043255952799205499"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E11", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.1695627582529230485483565582708516156752504216746649919517273992285854"\
, ",", "3.\
0582219581639589353588298094842841803127072283341463152806629217866851", ",", 
     "2.9329047591890202222421427771290374399083437532462162078569804789160491\
", ",", "2.\
7895894908861654454954068792028183941205134488273826558570540921496604", ",", 
     "2.6222209771042137945267097377603903734995866185486380350843143773307201\
", ",", "2.\
4210549650336377578251163447487035362148757651313964974543583284355131", ",", 
     "2.1688741460545844113664345859372139819305756164802688065449309166965877\
", ",", "1.\
8306088397444147852980733369083224297645632308607920433356331265948607", ",", 
     "1.3146778460473176354388447451292837830253377102571689691605443364979642\
2", ",", "0.\
17993540032590531775534113948188201343484540306847537529428372081732949"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E12", "=", 
   RowBox[{"{", 
    RowBox[{
    "3.16956275824310287150325002224664620319722763609", ",", 
     "3.05822195816395215853195260173473913660834827457", ",", 
     "2.93290475918902022106391463980123266199691699032", ",", 
     "2.78958949088616544549536953402457004959882166701", ",", 
     "2.62222097710421379452670973618919315803562998816", ",", 
     "2.42105496503363775782511634328962227899789255824", ",", 
     "2.16887414605458441136643458420049671872903412065", ",", 
     "1.830608839744414785298073334718523614733100915644", ",", 
     "1.314677846047317635438844742019252917282050528632", ",", 
     "0.1799354003259053177553411328033526165344429252989"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8852962114414177`*^9, 3.885296238812272*^9}, {
   3.885296283919549*^9, 3.8852962861670027`*^9}, {3.8852963618907547`*^9, 
   3.885296395806072*^9}, 3.885296428720669*^9, 3.88529645982964*^9, {
   3.885296548221856*^9, 3.885296570415187*^9}, {3.885296703367462*^9, 
   3.885296778754633*^9}, {3.885296814916402*^9, 3.88529688420638*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"181200fc-bf70-43f3-8431-54ac8fa93d01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E12", "-", "E11"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.885296885983387*^9, 3.885296892309607*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"6fd5c302-8cab-45a8-9b87-1be7655d3597"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "9.820177045106535`*^-12"}], ",", 
   RowBox[{"-", "6.7768268772077494`*^-15"}], ",", 
   RowBox[{"-", "1.1782281373278047`*^-18"}], ",", 
   RowBox[{"-", "3.734517824834452`*^-23"}], ",", 
   RowBox[{"-", "1.5711972154639566`*^-27"}], ",", 
   RowBox[{"-", "1.4590812572169832`*^-27"}], ",", 
   RowBox[{"-", "1.7367172632015416`*^-27"}], ",", 
   RowBox[{"-", "2.189798815031462`*^-27"}], ",", 
   RowBox[{"-", "3.110030865743287`*^-27"}], ",", 
   RowBox[{"-", "6.678529396900402`*^-27"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8852968888421926`*^9, 3.8852968935424*^9}},
 CellLabel->
  "Out[340]=",ExpressionUUID->"297324af-d75f-4831-9250-da79e2fe4cb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"E12", "-", "E10"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.885296904933074*^9, 3.88529692023744*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"ec76f13a-981c-4862-acb8-a617aadf21ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.5483863888614716`*^-8"}], ",", 
   RowBox[{"-", "8.030795265248349`*^-11"}], ",", 
   RowBox[{"-", "4.8030072497261114`*^-14"}], ",", 
   RowBox[{"-", "5.7787575955205265`*^-18"}], ",", 
   RowBox[{"-", "9.029281426465967`*^-23"}], ",", 
   RowBox[{"-", "1.5245772784587573`*^-24"}], ",", 
   RowBox[{"-", "1.8133909367444474`*^-24"}], ",", 
   RowBox[{"-", "2.2856135783075692`*^-24"}], ",", 
   RowBox[{"-", "3.2488021386121894`*^-24"}], ",", 
   RowBox[{"-", "7.021875174861046`*^-24"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.885296908799261*^9, 3.885296920501631*^9}},
 CellLabel->
  "Out[342]=",ExpressionUUID->"b7137c65-e61a-4fc5-a1aa-4d1ffa595038"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScientificForm", "[", 
   RowBox[{"E12", "-", "E9"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8852969242531033`*^9, 3.88529694102905*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"c74d9fc9-20d4-4d78-8551-2f8bc7a30c76"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.7502\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     -0.000027501957726439597`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.30526\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-7\"\>"]}],
      ShowStringCharacters->False],
     -2.3052640911012623`*^-7,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-5.10092\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-10\"\>"]}],
      ShowStringCharacters->False],
     -5.100915798838322*^-10,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.42621\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-13\"\>"]}],
      ShowStringCharacters->False],
     -2.426213166541302*^-13,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.70669\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-17\"\>"]}],
      ShowStringCharacters->False],
     -1.7066938989956624`*^-17,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-8.00096\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-22\"\>"]}],
      ShowStringCharacters->False],
     -8.000962709547642*^-22,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.3127\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-21\"\>"]}],
      ShowStringCharacters->False],
     -1.312699196660402*^-21,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.67436\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-21\"\>"]}],
      ShowStringCharacters->False],
     -1.6743631190771195`*^-21,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.40783\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-21\"\>"]}],
      ShowStringCharacters->False],
     -2.4078291350894127`*^-21,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-5.24194\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-21\"\>"]}],
      ShowStringCharacters->False],
     -5.241940721853081*^-21,
     AutoDelete->True]}], "}"}],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.88529692608932*^9, 3.8852969413258657`*^9}},
 CellLabel->
  "Out[347]//ScientificForm=",ExpressionUUID->"30630d23-1ba0-459d-a653-\
06d3ce0022a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScientificForm", "[", 
   RowBox[{"E12", "-", "E8"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.8852969460137653`*^9, 3.8852969461247272`*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"27d0d0f5-2672-4958-9968-3eef9bf7ac88"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-3.18266\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     -0.0031826638421678277`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.26105\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-4\"\>"]}],
      ShowStringCharacters->False],
     -0.00012610522491965346`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.20016\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-6\"\>"]}],
      ShowStringCharacters->False],
     -1.200156817472116*^-6,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.45349\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-9\"\>"]}],
      ShowStringCharacters->False],
     -2.453494309217695*^-9,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-8.11788\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-13\"\>"]}],
      ShowStringCharacters->False],
     -8.117875432743823*^-13,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.31298\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-17\"\>"]}],
      ShowStringCharacters->False],
     -2.3129820007375163`*^-17,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-4.69061\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-19\"\>"]}],
      ShowStringCharacters->False],
     -4.690605825704644*^-19,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-5.94318\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-19\"\>"]}],
      ShowStringCharacters->False],
     -5.943183472337774*^-19,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-8.54099\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-19\"\>"]}],
      ShowStringCharacters->False],
     -8.540991929598657*^-19,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.87979\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-18\"\>"]}],
      ShowStringCharacters->False],
     -1.8797895391923115`*^-18,
     AutoDelete->True]}], "}"}],
  ScientificForm]], "Output",
 CellChangeTimes->{3.885296946403296*^9},
 CellLabel->
  "Out[348]//ScientificForm=",ExpressionUUID->"ddc810a9-aebd-491d-a5a7-\
abd1e055c5ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScientificForm", "[", 
   RowBox[{"E12", "-", "E7"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.885296951380665*^9, 3.8852969517404222`*^9}},
 CellLabel->
  "In[349]:=",ExpressionUUID->"de1d8849-a925-462e-bce2-0dbfa93e443c"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-5.07677\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     -0.05076774969526207,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-8.92433\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     -0.008924325355789254,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-4.6976\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-4\"\>"]}],
      ShowStringCharacters->False],
     -0.00046975993858124385`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-4.96427\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-6\"\>"]}],
      ShowStringCharacters->False],
     -4.964269275121756*^-6,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-8.55992\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-9\"\>"]}],
      ShowStringCharacters->False],
     -8.559918705887184*^-9,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.55181\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-12\"\>"]}],
      ShowStringCharacters->False],
     -1.5518123430293168`*^-12,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.65069\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-16\"\>"]}],
      ShowStringCharacters->False],
     -2.650685859128947*^-16,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.4673\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-16\"\>"]}],
      ShowStringCharacters->False],
     -2.467296762979477*^-16,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-3.59316\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-16\"\>"]}],
      ShowStringCharacters->False],
     -3.5931553204870363`*^-16,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-7.9969\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-16\"\>"]}],
      ShowStringCharacters->False],
     -7.996904190028178*^-16,
     AutoDelete->True]}], "}"}],
  ScientificForm]], "Output",
 CellChangeTimes->{3.885296952308563*^9},
 CellLabel->
  "Out[349]//ScientificForm=",ExpressionUUID->"43d27f89-33a6-4dff-a26d-\
8691718755e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ScientificForm", "[", 
   RowBox[{"E12", "-", "E6"}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.885296955141179*^9, 3.8852969556935053`*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"57d6ffca-0cbf-47e2-be51-3f37b0fa8b09"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.62052\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.2620515328440661,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.00044\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.10004377808309949`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.14206\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     -0.021420597923294947`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.43622\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     -0.0014362202668800762`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.60634\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     -0.000016063398145270644`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.99844\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-8\"\>"]}],
      ShowStringCharacters->False],
     -1.9984354243577032`*^-8,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.29768\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-12\"\>"]}],
      ShowStringCharacters->False],
     -1.2976839584503075`*^-12,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-3.4283\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-14\"\>"]}],
      ShowStringCharacters->False],
     -3.428295268193398*^-14,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-4.99524\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-14\"\>"]}],
      ShowStringCharacters->False],
     -4.995239675924202*^-14,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.14442\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-13\"\>"]}],
      ShowStringCharacters->False],
     -1.1444241263647172`*^-13,
     AutoDelete->True]}], "}"}],
  ScientificForm]], "Output",
 CellChangeTimes->{3.8852969562365294`*^9},
 CellLabel->
  "Out[350]//ScientificForm=",ExpressionUUID->"e62ad7d6-e8ad-4732-a1b4-\
aca8d0a44336"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{"E12", "-", "E5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8852969610290403`*^9, 3.885296961268321*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"995fe917-ff80-4cb7-bf82-37426833cbfe"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-9.341622617575755415844139344087104412596758758\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.934162261757575541584413934408710441259675875848802952599`46.\
97042231869841,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-4.718564816245281681048791827052350283273820272\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.4718564816245281681048791827052350283273820272492123020568`46.\
6738099250822,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.894603247442596488155667804588562779018376726\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.1894603247442596488155667804588562779018376726335025026221`46.\
27751827737178,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-4.60104150551009470001097909547265970400154642\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     -0.0460104150551009470001097909547265970400154642119912713264`45.\
662856151007176,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-3.6624151057258443934531522793642541762743216\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     -0.0036624151057258443934531522793642541762743215768737939591`44.\
563767566593,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-3.93815199521576493432564131516755924626810\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     -0.0000393815199521576493432564131516755924626810418003986619`42.\
59529247396808,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.66940780303521633690650767439025561152\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-8\"\>"]}],
      ShowStringCharacters->False],
     -2.66940780303521633690650767439025561152135322926001`39.426414925634276*\
^-8,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-3.13642648455150216731341693906335208\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-12\"\>"]}],
      ShowStringCharacters->False],
     -3.136426484551502167313416939063352075543481419466874364389382235`36.\
49643511246071*^-12,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-6.29358836339761640601707384505006292\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-12\"\>"]}],
      ShowStringCharacters->False],
     -6.29358836339761640601707384505006291778124412770282328630745473308`36.\
79889833416806*^-12,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.4438519521776530886399129696826416565\"\>", "\[Times]", 
       
       SuperscriptBox["10", "\<\"-11\"\>"]}],
      ShowStringCharacters->False],
     -1.443851952177653088639912969682641656503111105894340687436928210606`38.\
15952266439113*^-11,
     AutoDelete->True]}], "}"}],
  ScientificForm]], "Output",
 CellChangeTimes->{3.885296985454968*^9},
 CellLabel->
  "Out[353]//ScientificForm=",ExpressionUUID->"d9ba681d-f724-430f-8391-\
b99676c2dced"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{"E12", "-", "E4"}], "]"}]], "Input",
 CellChangeTimes->{{3.885296979989304*^9, 3.8852969805808*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"5d89ee2d-85f7-4a54-8711-d290869fb0fb"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox["\<\"-3.5893158491414397354113544190749227052955314217\"\>",
      ShowStringCharacters->False],
     -3.5893158491414397354113544190749227052955314216770461526239`47.\
55501167664022,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"-1.8754239285078480388612140847873245171665034411\"\>",
      ShowStringCharacters->False],
     -1.8754239285078480388612140847873245171665034410665836013341`47.\
273099452864614,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-9.048206419856996205711154893054836440885923969\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.9048206419856996205711154893054836440885923969264025881936`46.\
95656249974037,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-3.615476990879528667318058531832214349341226528\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.3615476990879528667318058531832214349341226528184066876813`46.\
558165602001594,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-9.25202468764954236710775786777252337692347706\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     -0.0925202468764954236710775786777252337692347705995260436386`45.\
96623678295026,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-7.9249826302535461538027107255433988103092305\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-3\"\>"]}],
      ShowStringCharacters->False],
     -0.0079249826302535461538027107255433988103092305375470712637`44.\
898998319016826,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-6.80211128156872498059004737962617459038571\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     -0.0000680211128156872498059004737962617459038570774978700803`42.\
8326437326505,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.259158298713985282096173546534341124869\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-8\"\>"]}],
      ShowStringCharacters->False],
     -1.259158298713985282096173546534341124869037645956801240447367250874261`\
40.10008033212245*^-8,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-2.7465092411544475241496655352019600149\"\>", "\[Times]", 
       
       SuperscriptBox["10", "\<\"-10\"\>"]}],
      ShowStringCharacters->False],
     -2.746509241154447524149665535201960014942351700926`38.4387810646265*^-10,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-7.24984598523585705128927458165638548241\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-10\"\>"]}],
      ShowStringCharacters->False],
     -7.2498459852358570512892745816563854824105348497890286344427814543241`\
39.86032878057477*^-10,
     AutoDelete->True]}], "}"}],
  ScientificForm]], "Output",
 CellChangeTimes->{{3.8852969616614313`*^9, 3.885296980962117*^9}},
 CellLabel->
  "Out[352]//ScientificForm=",ExpressionUUID->"b8dad381-5ca0-4e60-b9bd-\
bb8b138311b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", 
  RowBox[{"E12", "-", "E3"}], "]"}]], "Input",
 CellChangeTimes->{{3.885296991135594*^9, 3.885296991244955*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"88b719e9-0fde-4bea-b557-8c644f613959"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-5.49917144581943743803202571523243526732822099695\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"1\"\>"]}],
      ShowStringCharacters->False],
     -54.9917144581943743803202571523243526732822099694563987901556`48.\
740297259746015,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.40409141362354380197201416331631506929010481684\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"1\"\>"]}],
      ShowStringCharacters->False],
     -14.04091413623543801972014163316315069290104816839219439654`48.\
14739538353445,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"-5.1914858814706059284775441934851883759055560856\"\>",
      ShowStringCharacters->False],
     -5.1914858814706059284775441934851883759055560855884945928916`47.\
715291677263856,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"-2.0727800170892761035823102978941299975335895750\"\>",
      ShowStringCharacters->False],
     -2.0727800170892761035823102978941299975335895749608923071822`47.\
316553213124386,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-7.472436775744958924510327119683550580101392155\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.7472436775744958924510327119683550580101392155111531644792`46.\
87346224916315,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.831035386059721026006039255269001373483564653\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-1\"\>"]}],
      ShowStringCharacters->False],
     -0.1831035386059721026006039255269001373483564653416896813784`46.\
26269673743222,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.46722433642959531321969316842745274889817831\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-2\"\>"]}],
      ShowStringCharacters->False],
     -0.0146722433642959531321969316842745274889817830914519799561`45.\
16649652190381,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-6.684012764963551775481465890543349627957605\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-5\"\>"]}],
      ShowStringCharacters->False],
     -0.0000668401276496355177548146589054334962795760479589340043`43.\
8250372706271,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-6.90520641947637424633324689291436240619\"\>", "\[Times]", 
       SuperscriptBox["10", "\<\"-9\"\>"]}],
      ShowStringCharacters->False],
     -6.90520641947637424633324689291436240619275623088069898822326382638923`\
39.83917666560829*^-9,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox[
      RowBox[{"\<\"-1.0598659029951294705018993009582453429648\"\>", 
       "\[Times]", 
       SuperscriptBox["10", "\<\"-8\"\>"]}],
      ShowStringCharacters->False],
     -1.059865902995129470501899300958245342964781732265479759388045017603136`\
41.02525092066734*^-8,
     AutoDelete->True]}], "}"}],
  ScientificForm]], "Output",
 CellChangeTimes->{3.8852969915591516`*^9},
 CellLabel->
  "Out[354]//ScientificForm=",ExpressionUUID->"065cdf66-ea01-4eab-8cc9-\
d1a464221098"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"m", "+", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"m", "+", "2"}], ")"}]}], "/.", 
  RowBox[{"m", "->", "10"}]}]], "Input",
 CellChangeTimes->{{3.885297047512104*^9, 3.885297083638199*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"1a597c72-0b1f-4da8-a53e-ef057229c4e6"],

Cell[BoxData["66"], "Output",
 CellChangeTimes->{{3.885297056565528*^9, 3.885297084012534*^9}},
 CellLabel->
  "Out[365]=",ExpressionUUID->"e8485634-51bb-416b-9848-37e2d0d9e090"]
}, Open  ]]
},
WindowSize->{1733, 807},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"559e6aa1-dd29-4f23-88b5-d689ba10f386"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 18297, 323, 2068, "Input",ExpressionUUID->"181200fc-bf70-43f3-8431-54ac8fa93d01"],
Cell[CellGroupData[{
Cell[18880, 347, 226, 5, 30, "Input",ExpressionUUID->"6fd5c302-8cab-45a8-9b87-1be7655d3597"],
Cell[19109, 354, 717, 15, 37, "Output",ExpressionUUID->"297324af-d75f-4831-9250-da79e2fe4cb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19863, 374, 225, 5, 30, "Input",ExpressionUUID->"ec76f13a-981c-4862-acb8-a617aadf21ea"],
Cell[20091, 381, 718, 15, 37, "Output",ExpressionUUID->"b7137c65-e61a-4fc5-a1aa-4d1ffa595038"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20846, 401, 268, 6, 30, "Input",ExpressionUUID->"c74d9fc9-20d4-4d78-8551-2f8bc7a30c76"],
Cell[21117, 409, 2526, 78, 51, "Output",ExpressionUUID->"30630d23-1ba0-459d-a653-06d3ce0022a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23680, 492, 271, 6, 30, "Input",ExpressionUUID->"27d0d0f5-2672-4958-9968-3eef9bf7ac88"],
Cell[23954, 500, 2495, 78, 51, "Output",ExpressionUUID->"ddc810a9-aebd-491d-a5a7-abd1e055c5ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26486, 583, 269, 6, 30, "Input",ExpressionUUID->"de1d8849-a925-462e-bce2-0dbfa93e443c"],
Cell[26758, 591, 2486, 78, 51, "Output",ExpressionUUID->"43d27f89-33a6-4dff-a26d-8691718755e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29281, 674, 269, 6, 30, "Input",ExpressionUUID->"57d6ffca-0cbf-47e2-be51-3f37b0fa8b09"],
Cell[29553, 682, 2491, 78, 51, "Output",ExpressionUUID->"e62ad7d6-e8ad-4732-a1b4-aca8d0a44336"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32081, 765, 244, 5, 30, "Input",ExpressionUUID->"995fe917-ff80-4cb7-bf82-37426833cbfe"],
Cell[32328, 772, 3512, 95, 95, "Output",ExpressionUUID->"d9ba681d-f724-430f-8391-b99676c2dced"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35877, 872, 240, 5, 30, "Input",ExpressionUUID->"5d89ee2d-85f7-4a54-8711-d290869fb0fb"],
Cell[36120, 879, 3401, 90, 95, "Output",ExpressionUUID->"b8dad381-5ca0-4e60-b9bd-bb8b138311b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39558, 974, 242, 5, 30, "Input",ExpressionUUID->"88b719e9-0fde-4bea-b557-8c644f613959"],
Cell[39803, 981, 3397, 91, 95, "Output",ExpressionUUID->"065cdf66-ea01-4eab-8cc9-d1a464221098"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43237, 1077, 367, 11, 47, "Input",ExpressionUUID->"1a597c72-0b1f-4da8-a53e-ef057229c4e6"],
Cell[43607, 1090, 178, 3, 34, "Output",ExpressionUUID->"e8485634-51bb-416b-9848-37e2d0d9e090"]
}, Open  ]]
}
]
*)


